Multiclass Classification, Information, Divergence, and Surrogate Risk

We provide a unifying view of statistical information measures, multi-way Bayesian hypothesis testing, loss functions for multi-class classification problems, and multi-distribution $f$-divergences, elaborating equivalence results between all of these objects, and extending existing results for binary outcome spaces to more general ones. We consider a generalization of $f$-divergences to multiple distributions, and we provide a constructive equivalence between divergences, statistical information (in the sense of DeGroot), and losses for multiclass classification. A major application of our results is in multi-class classification problems in which we must both infer a discriminant function $\gamma$---for making predictions on a label $Y$ from datum $X$---and a data representation (or, in the setting of a hypothesis testing problem, an experimental design), represented as a quantizer $\mathsf{q}$ from a family of possible quantizers $\mathsf{Q}$. In this setting, we characterize the equivalence between loss functions, meaning that optimizing either of two losses yields an optimal discriminant and quantizer $\mathsf{q}$, complementing and extending earlier results of Nguyen et. al. to the multiclass case. Our results provide a more substantial basis than standard classification calibration results for comparing different losses: we describe the convex losses that are consistent for jointly choosing a data representation and minimizing the (weighted) probability of error in multiclass classification problems.

==> Matlab/plot_points_in_simplex.m <==
% PLOT_POINTS_IN_SIMPLEX
%
% Script to plot the points in a simplex inside of a nice convex set, where
% x and y are internal to the simplex.

% First, construct set, which is a slightly rotated ellipse.
theta = linspace(0, 2 * pi, 101);
coords = [sin(theta); cos(theta)];
A = [1.25 .4; .4 1] / 1.2;
coords = A * coords;
x_point = [-.5; -.5];
y_point = [.5; 0];
z_point = [0; .4];

% Compute center points and extensions
cent_point = (x_point + y_point + z_point) / 3;
ext_fact = .5;
x_ext = (1 + ext_fact) * x_point - ext_fact * cent_point;
y_ext = (1 + ext_fact) * y_point - ext_fact * cent_point;

% Edges of the three points
simplex_edges = [x_ext(1) y_ext(1) z_point(1); ...
                 x_ext(2) y_ext(2) z_point(2)];

%% Make figure and plot all points and simplex
figure();
fill_color = .95 * ones(1, 3);
mark_color = [0 0 0];
% Fill the ellipse with a nice color
fill(coords(1, :), coords(2, :), fill_color);
hold on;
% Plot the "simplex" and fill it with a slightly darker color
fill(simplex_edges(1, :), simplex_edges(2, :), .9 * fill_color);

plot(x_point(1), x_point(2), 'o', 'linewidth', 2, 'markeredgecolor', ...
     mark_color);
plot(y_point(1), y_point(2), 'o', 'linewidth', 2, 'markeredgecolor', ...
     mark_color);
plot(z_point(1), z_point(2), 'o', 'linewidth', 2, 'markeredgecolor', ...
     mark_color);
plot(cent_point(1), cent_point(2), 'x', 'linewidth', 2, ...
     'markeredgecolor', mark_color);
plot([cent_point(1), x_ext(1)], [cent_point(2), x_ext(2)], ...
     'linewidth', 2, 'linestyle', ':', 'color', 'k');
plot([cent_point(1), y_ext(1)], [cent_point(2), y_ext(2)], ...
     'linewidth', 2, 'linestyle', ':', 'color', 'k');

%% Now put in labels on the plot to transform into our desired tex commands
h = text(-.68, -.45, 'x');
set(h, 'fontsize', 20);
h = text(.4, .08, 'y');
set(h, 'fontsize', 20);
h = text(-.8, -.8, 'x0');
set(h, 'fontsize', 20);
h = text(.7, .12, 'x1');
set(h, 'fontsize', 20);
h = text(.05, .42, 'x2');
set(h, 'fontsize', 20);
h = text(.6, .5, 'Omega');
set(h, 'fontsize', 20);
set(gca, 'xtick', []);
set(gca, 'ytick', []);

axis equal;

% Save figure
print -depsc2 points_in_simplex.eps;


==> Matlab/simulate_classification.jl <==
using Convex;
using ECOS;

# (alpha, prior, C, p) = cost_weighted_loss_checks(k::Int64, num_tests = 100)
#
# Tests the loss defined by
#
#  Psi_i(alpha) = -alpha_i + (-U)^*(alpha),
#
# where U(p) = minimum (C * p) is the uncertainty function associated with
# the cost-weighted loss. This code finds an example so that the following
# inequality fails:
#
#  sum_i Psi_i(alpha) * prior_i >= C[y_alpha, :]' * prior,
#
# where y_alpha = argmax_i alpha_i. This means that the simplest
# calculation of gaps of the loss is not true for the cost-weighted
# loss.
#
# At the same time, checks to see if we have the weaker inequality
#
#   2 * (sum_i Psi_i(alpha) * prior_i - U(prior))
#   >= C[y_alpha, :]' * prior - U(prior),
#
# which is certainly implied by the first result. This is sufficient
# for many nice inequalities.
function cost_weighted_loss_checks(k::Int64, num_tests = 100)
  for ii = 1:num_tests
    alpha = randn(k);
    prior = rand(k);
    prior = prior / sum(prior);
    C = rand(k, k);
    C = C + C';
    C -= diagm(diag(C));
    (v, y_alpha) = findmax(alpha);
    # Compute true loss of cost-weighted classification for the given
    # prior.
    true_loss = dot(C[y_alpha, :][:], prior);
    if (true_loss == minimum(C * prior))
      continue;
    end
    p_cvx = Variable(k);
    # Solve surrogate of p' * alpha + min_l c_l' * p over simplex.
    obj = maximize(p_cvx' * alpha + minimum(C * p_cvx));
    obj.constraints += (sum(p_cvx) == 1);
    obj.constraints += (p_cvx >= 0);
    solve!(obj, ECOSSolver(verbose=false));
    p = p_cvx.value[:];
    surrogate_loss = -dot(prior, alpha) + dot(p, alpha) + minimum(C * p);
    gap_to_truth = surrogate_loss - true_loss;
    # Look at the difference between
    #
    # 2 * (sum_i Psi_i(alpha) * prior_i - U(prior))
    #
    # and C[y_alpha, :]' * prior - U(prior) and see where that leads.
    multiplied_gap_of_gaps = (2 * surrogate_loss - minimum(C * prior) - 
                              true_loss);
    if (multiplied_gap_of_gaps < -1e-3)
      println("Whoops, too big of a gap: ", gap_to_truth,
              "and also the multiplied gap is big: ", multiplied_gap_of_gaps);
      # Check duality gap for the surrogate problem.
      q_cvx = Variable(k);
      obj_dual = minimize(maximum(alpha + C * q_cvx));
      obj_dual.constraints += (sum(q_cvx) == 1);
      obj_dual.constraints += (q_cvx >= 0);
      solve!(obj_dual, ECOSSolver(verbose=false));
      q = q_cvx.value[:];
      surrogate_upper = -dot(prior, alpha) + maximum(alpha + C * q);
      println("Double checked duality gap: ",
              surrogate_upper - surrogate_loss);
      return (alpha, prior, C, p);
    end
    if (gap_to_truth < 1e-3)
      println("Found too big of a gap to satisfy easy inequality: ",
              gap_to_truth);
    end
  end
  return (0, 0, 0, 0);
end

# p = solve_zo_wrong_pred(prior::Vector{Float64}, accuracy::Float64 = 1e-8)
#
# Solves the problem
#
#  maximize    1 - max_j p_j
#  subject to  prior[1:k-1] >= p[1:k-1],
#              p[k] = prior[k] + sum(prior[1:k-1] - p[1:k-1])
#
# using a binary search.
function solve_zo_wrong_pred(prior::Vector{Float64},
                             accuracy::Float64 = 1e-8)
  k = length(prior);
  low(t) = (prior[k] + sum(max(prior - t, 0)));
  high(t) = t;
  t_low = minimum(prior);
  t_high = maximum(prior);
  while (abs(t_high - t_low) > accuracy)
    t_mid = .5 * (t_high + t_low);
    if (low(t_mid) < high(t_mid))
      t_high = t_mid;
    else
      t_low = t_mid;
    end
  end
  t_opt = .5 * (t_high + t_low);
  p_opt = min(prior, t_opt);
  p_opt[k] = t_opt;
  return p_opt;
end

# (C, prior) = sup_inf_c_test(k::Int64, num_tests = 100)
function sup_inf_zo_test(k::Int64, num_tests = 100)
  C = ones(k, k) - eye(k);
  for ii = 1:num_tests
    if (mod(ii, 1000) == 0)
      println("Iteration ", ii, " of ", num_tests);
    end
    prior = rand(k);
    khalf = int(floor(k/2));
    prior[1:khalf] = 3 * prior[1:khalf];
    prior = prior / sum(prior);
    p_opt = solve_zo_wrong_pred(prior, 1e-10);
    opt_val = 1 - maximum(p_opt);
#     p_cvx = Variable(k);
#     obj = maximize(minimum(C * p_cvx));
#     obj.constraints += (p_cvx >= 0);
#     obj.constraints += (sum(p_cvx) == 1);
#     obj.constraints += (p_cvx[1:k-1] <= prior[1:k-1]);
#     obj.constraints += (p_cvx[k] == prior[k] + sum(prior[1:k-1]
#                                                    - p_cvx[1:k-1]));
#     solve!(obj, ECOSSolver(verbose=false));
#     opt_val = obj.optval;
    goal_val = .5 * (maximum(prior) - prior[k]);
    if (goal_val > opt_val + 1e-3)
      println("Found too big of a gap: ",
              goal_val - opt_val, " (goal: ", goal_val,
              ", actual: ", opt_val, ")");
      return (C, prior);
    end
  end
  return (C, zeros(k));
end

# (C, prior) = sup_inf_c_test(k::Int64, num_tests = 100)
function sup_inf_c_test(k::Int64, num_tests = 100)
  for ii = 1:100
    C = rand(k, k);
    C -= diagm(diag(C));
    prior = rand(k);
    prior = prior / sum(prior);
    p_cvx = Variable(k);
    obj = maximize(minimum(C' * p_cvx));
    obj.constraints += (sum(p_cvx) == 1);
    obj.constraints += (p_cvx >= 0);
    obj.constraints += (p_cvx[k] == prior[k] + sum(prior[1:k-1] -
                                                    p_cvx[1:k-1]));
    obj.constraints += (p_cvx[1:k-1] >= prior[1:k-1]);
    solve!(obj, ECOSSolver(verbose=false));
    opt_val = obj.optval;
    goal_val = ((1/k) * dot(C[k, :][:], prior)
                + (1 - 1/k) * minimum(C' * prior));
    if (goal_val > opt_val + 1e-3)
      println("Found too big of a gap: ",
              goal_val - opt_val, " (goal: ", goal_val,
              ", actual: ", opt_val, ")");
      println("As a sanity check, the gap between constrained and ",
              "minimum is ",
              minimum(C' * p_cvx.value[:]) - minimum(C' * prior));
      return (C, prior);
    end
  end
  return (0, 0);
end

# # (C, prior) = sup_inf_c_test(k::Int64, num_tests = 100)
# function sup_inf_c_test(k::Int64, num_tests = 100)
#   for ii = 1:100
#     C = rand(k, k);
#     C -= diagm(diag(C));
#     prior = rand(k);
#     prior = prior / sum(prior);
#     p_cvx = Variable(k);
#     obj = maximize(minimum(C' * p_cvx));
#     obj.constraints += (sum(p_cvx) == 1);
#     obj.constraints += (p_cvx >= 0);
#     obj.constraints += (p_cvx[k] >= prior[k] + norm(p_cvx[1:k-1] -
#                                                     prior[1:k-1], 1));
#     solve!(obj, ECOSSolver(verbose=false));
#     opt_val = obj.optval;
#     goal_val = ((1/k) * dot(C[k, :][:], prior)
#                 + (1 - 1/k) * minimum(C' * prior));
#     if (goal_val > opt_val + 1e-3)
#       println("Found too big of a gap: ",
#               goal_val - opt_val, " (goal: ", goal_val,
#               ", actual: ", opt_val, ")");
#       println("As a sanity check, the minimal value is ",
#               minimum(C' * prior), " while the objective is ",
#               minimum(C' * p_cvx.value[:]));
#       return (C, prior);
#     end
#   end
#   return (0, 0);
# end

function minimize_loss(p)
  if (3 != length(p))
    error("Need length 3 vectors");
  end
  alpha = Variable(3);
  obj = minimize(-p' * alpha + max(alpha[1] - 1, alpha[2] - 1, alpha[3] - 1,
                                   .5 * (alpha[1] + alpha[2]) - .5,
                                   .5 * (alpha[2] + alpha[3]) - .5,
                                   .5 * (alpha[1] + alpha[3]) - .5,
                                   sum(alpha) / 3 - 1/3));
  solve!(obj, ECOSSolver(verbose=false));
  return alpha.value;
end

function do_many_tests(num_tests = 1000)
  for ii = 1:num_tests
    p = rand(3); p = p / sum(p);
    if (rand() > .5)
      # Make a bit symmetric
      p[1] = (p[1] + p[2]) / 2;
      p[2] = p[1];
    end
    a = minimize_loss(p);
    big_p_ind = findmax(p)[2];
    big_a_ind = findmax(a)[2];
    if (p[big_p_ind] != p[big_a_ind])
      println("Found one that fails: p is ", p, " while a is ",
              a');
      return;
    elseif (mod(ii, 50) == 0)
      println("Test ", ii, " of ", num_tests, " passed.");
    end
  end
end

